Spatially resolved self-consistent spectral modelling of jellyfish galaxies from MUSE with FADO: trends with mass and stripping intensity

We present a spatially resolved stellar population analysis of 61 jellyfish galaxies and 47 control galaxies observed with ESO/MUSE attempting to understand the general trends of the stellar populations as a function of the stripping intensity and mass. This is the public sample from the GASP programme, with $0.01 < z < 0.15$ and $8.9 <\log(M_{\star}/M_{\odot}) < 12.0$. We apply the spectral population synthesis code FADO to fit self-consistently both the stellar and nebular contributions to the spectra of the sources. We present 2D morphological maps for mean stellar ages, metallicities, gas-phase oxygen abundances, and star formation rates for the galaxies with Integrated Nested Laplace Approximation (INLA), which is efficient in reconstructing spatial data of extended sources. We find that "extreme stripping" and "stripping" galaxies are typically younger than the other types. Regarding stellar and nebular metallicities, the "stripping" and "control passive" galaxies are the most metal-poor. Based on the phase space for jellyfish cluster members we find trends in ages, metallicities, and abundances with different regions of the diagram. We also compute radial profiles for the same quantities. We find that both the stripping and the stellar masses seem to influence the profiles, and we see differences between various groups and distinct mass bins. The radial profiles for different mass bins present relations already shown in the literature for undisturbed galaxies, i.e., profiles of ages and metallicities tend to increase with mass. However, beyond $\sim0.75$ effective radius, the ages of the most massive galaxies become similar to or lower than the ages of the lower mass ones.

==> adev.py <==
from astropy.io import fits
import matplotlib.pyplot as plt
import numpy as np
import os
from ReadFADOFitsv01 import ReadFADOFits
import ReddeningCorrections as rd
from scipy import integrate


file = open('list_names.txt')
first_line = file.readline()
lst = []
for line in file:
    lst.append([x for x in line.split()])
    lista = [x[0] for x in lst]
    nome = [x[1] for x in lst]
    z0 = [float(x[2]) for x in lst]
    distance = [float(x[3]) for x in lst]

MASK = []

for i in range(19):
    cube = fits.open(lista[i])
    data = cube['DATA'].data
    mask_adev = np.full((data.shape[1],data.shape[2]),np.nan)
    print(nome[i])
    for x in range(data.shape[2]):
        for y in range(data.shape[1]):
            if os.path.exists('./output/'+nome[i]+'/'+nome[i]+'_2x2_'+str(x+1)+'_'+str(y+1)+'.spec.FADO_1D.fits') == True and os.path.exists('./output/'+nome[i]+'/'+nome[i]+'_2x2_'+str(x+1)+'_'+str(y+1)+'.spec.FADO_ST.fits') == True and os.path.exists('./output/'+nome[i]+'/'+nome[i]+'_2x2_'+str(x+1)+'_'+str(y+1)+'.spec.FADO_DE.fits') == True:
               print(x,y)
               obs_spec = np.array(fits.open('./output/'+nome[i]+'/'+nome[i]+'_2x2_'+str(x+1)+'_'+str(y+1)+'.spec.FADO_1D.fits')[0].data[0])
               mask     = np.array(fits.open('./output/'+nome[i]+'/'+nome[i]+'_2x2_'+str(x+1)+'_'+str(y+1)+'.spec.FADO_1D.fits')[0].data[2])
               bst_fit  = np.array(fits.open('./output/'+nome[i]+'/'+nome[i]+'_2x2_'+str(x+1)+'_'+str(y+1)+'.spec.FADO_1D.fits')[0].data[3])
               mask = mask == 0
               adev = np.sum(np.abs(obs_spec[mask]-bst_fit[mask])/bst_fit[mask])/len(obs_spec[mask])
               if adev < 0.3: mask_adev[y,x] = 1
    MASK.append(mask_adev)

pr_hdu = fits.PrimaryHDU(MASK[0])
im_hdu1 = fits.ImageHDU(MASK[1])
im_hdu2 = fits.ImageHDU(MASK[2])
im_hdu3 = fits.ImageHDU(MASK[3])
im_hdu4 = fits.ImageHDU(MASK[4])
im_hdu5 = fits.ImageHDU(MASK[5])
im_hdu6 = fits.ImageHDU(MASK[6])
im_hdu7 = fits.ImageHDU(MASK[7])
im_hdu8 = fits.ImageHDU(MASK[8])
im_hdu9 = fits.ImageHDU(MASK[9])
im_hdu10 = fits.ImageHDU(MASK[10])
im_hdu11 = fits.ImageHDU(MASK[11])
im_hdu12 = fits.ImageHDU(MASK[12])
im_hdu13 = fits.ImageHDU(MASK[13])
im_hdu14 = fits.ImageHDU(MASK[14])
im_hdu15 = fits.ImageHDU(MASK[15])
im_hdu16 = fits.ImageHDU(MASK[16])
im_hdu17 = fits.ImageHDU(MASK[17])
im_hdu18 = fits.ImageHDU(MASK[18])

hdul = fits.HDUList([pr_hdu,im_hdu1,im_hdu2,im_hdu3,im_hdu4,im_hdu5,im_hdu6,im_hdu7,im_hdu8,im_hdu9,im_hdu10,im_hdu11,im_hdu12,im_hdu13,im_hdu14,im_hdu15,im_hdu16,im_hdu17,im_hdu18])

hdul.writeto('mask_adev.fits', overwrite=True)




